Automatic partitioning for the low-rank integration of stochastic Boolean reaction networks

Boolean reaction networks are an important tool in biochemistry for studying mechanisms in the biological cell. However, the stochastic formulation of such networks requires the solution of a master equation which inherently suffers from the curse of dimensionality. In the past, the dynamical low-rank (DLR) approximation has been repeatedly used to solve high-dimensional reaction networks by separating the network into smaller partitions. However, the partitioning of these networks was so far only done by hand. In this paper, we present a heuristic, automatic partitioning scheme based on two ingredients: the Kernighan-Lin algorithm and information entropy. Our approach is computationally inexpensive and can be easily incorporated as a preprocessing step into the existing simulation workflow. We test our scheme by partitioning Boolean reaction networks on a single level and also in a hierarchical fashion with tree tensor networks. The resulting accuracy of the scheme is superior to both partitionings chosen by human experts and those found by simply minimizing the number of reaction pathways between partitions.

==> fig/example_partition.py <==
import colorsys
import matplotlib.colors
import networkx as nx

colors = [
    "#348ABD",
    "#A60628",
    "#467821",
    "#7A68A6",
    "#D55E00",
    "#CC79A7",
    "#56B4E9",
    "#009E73",
    "#F0E442",
    "#0072B2",
    "#777777",
]


def initializeG(partition):
    G = nx.MultiDiGraph()
    a = 1
    b = 1

    S0 = "S0"
    S1 = "S1"
    S2 = "S2"
    S3 = "S3"
    S4 = "S4"

    G.add_nodes_from(
        [
            (S0, {"label": '<<I>S</I><SUB><FONT POINT-SIZE="12">0</FONT></SUB>>', "id": partition[0], "pos": "{},{}!".format(0, 0)}),
            (S1, {"label": '<<I>S</I><SUB><FONT POINT-SIZE="12">1</FONT></SUB>>', "id": partition[1], "pos": "{},{}!".format(a, 0)}),
            (S2, {"label": '<<I>S</I><SUB><FONT POINT-SIZE="12">2</FONT></SUB>>', "id": partition[2], "pos": "{},{}!".format(2 * a, 0)}),
            (S3, {"label": '<<I>S</I><SUB><FONT POINT-SIZE="12">3</FONT></SUB>>', "id": partition[3], "pos": "{},{}!".format(2 * a, b)}),
            (S4, {"label": '<<I>S</I><SUB><FONT POINT-SIZE="12">4</FONT></SUB>>', "id": partition[4], "pos": "{},{}!".format(2 * a, -b)}),
        ]
    )

    G.add_edges_from(
        [
            (S1, S0),
            (S3, S1),
            (S2, S1),
            (S1, S4),
            (S4, S2),
            (S2, S3),
            (S3, S2),
        ]
    )
    return G

def plotReactionGraph(G: nx.MultiDiGraph, fname: str, color_hex=None, seed=5):
    """
    Helper function for plotting the `nx.Graph` member variable `G` of a `Tree` object.
    """
    color_id = nx.get_node_attributes(G, "id")

    if color_hex is None:
        cmap = matplotlib.colormaps.get_cmap("tab20")
        color = {
            node: matplotlib.colors.to_hex(cmap(int(id)))
            for node, id in color_id.items()
        }
        community_to_fontcolor = {
            0: "black",
            1: "black",
            2: "black",
            3: "black",
        }

    else:
        color_rgb = matplotlib.colors.hex2color(color_hex)
        color_hls = colorsys.rgb_to_hls(*color_rgb)
        color_hls_21 = color_hls[1] * 1.5
        community_to_color = {
            0: colorsys.hls_to_rgb(color_hls[0], color_hls[1] * 0.65, color_hls[2]),
            1: (0.55, 0.55, 0.55),
            2: colorsys.hls_to_rgb(
                color_hls[0],
                color_hls_21 if color_hls_21 < 1.0 else color_hls[1],
                color_hls[2],
            ),
            3: (0.85, 0.85, 0.85),
        }

        community_to_fontcolor = {
            0: "white",
            1: "white",
            2: "black",
            3: "black",
        }

        color = {
            node: matplotlib.colors.to_hex(community_to_color[int(id)])
            for node, id in color_id.items()
        }

    fontcolor = {
        node: matplotlib.colors.to_hex(community_to_fontcolor[int(id)])
        for node, id in color_id.items()
    }

    nx.set_node_attributes(G, color, name="fillcolor")
    nx.set_node_attributes(G, fontcolor, name="fontcolor")

    A = nx.nx_agraph.to_agraph(G)
    A.graph_attr["inputscale"] = 0.5
    A.node_attr["style"] = "filled"
    A.node_attr["fontname"] = "CMU Serif"
    A.node_attr["fontsize"] = 14.0
    # A.node_attr["height"] = 0.5
    A.node_attr["shape"] = "circle"
    A.node_attr["fixedsize"] = "true"
    A.node_attr["penwidth"] = 0.0
    A.edge_attr["arrowsize"] = 0.6
    A.edge_attr["penwidth"] = 1.3
    A.edge_attr["color"] = "darkgray"

    A.layout(
        prog="fdp",
        args='-Goverlap=false -Gconcentrate=true'
    )
    A.draw(fname)


G = initializeG([0, 0, 0, 0, 0])
plotReactionGraph(G, "fig/example-network.pdf", color_hex=colors[0])

G = initializeG([0, 0, 1, 1, 1])
plotReactionGraph(G, "fig/example-network_p0.pdf", color_hex=colors[0])

G = initializeG([0, 2, 1, 1, 3])
plotReactionGraph(G, "fig/example-network_p1.pdf", color_hex=colors[0])
